Multitask Prompted Training Enables Zero-Shot Task Generalization

Large language models have recently been shown to attain reasonable zero-shot generalization on a diverse set of tasks (Brown et al., 2020). It has been hypothesized that this is a consequence of implicit multitask learning in language models' pretraining (Radford et al., 2019). Can zero-shot generalization instead be directly induced by explicit multitask learning? To test this question at scale, we develop a system for easily mapping any natural language tasks into a human-readable prompted form. We convert a large set of supervised datasets, each with multiple prompts with diverse wording. These prompted datasets allow for benchmarking the ability of a model to perform completely held-out tasks. We fine-tune a pretrained encoder-decoder model (Raffel et al., 2020; Lester et al., 2021) on this multitask mixture covering a wide variety of tasks. The model attains strong zero-shot performance on several standard datasets, often outperforming models up to 16x its size. Further, our approach attains strong performance on a subset of tasks from the BIG-bench benchmark, outperforming models up to 6x its size. All trained models are available at https://github.com/bigscience-workshop/t-zero and all prompts are available at https://github.com/bigscience-workshop/promptsource.

==> scripts/latex.py <==

import pandas as pd
out = pd.read_csv("D4.csv").fillna("")
cites = pd.read_csv("PromptCite.csv").fillna("")

cite_dict = {}
for _, c in cites.iterrows():
    cite_dict[c["uuid"]] = c["\cite ref"]

import promptsource.templates
from promptsource.utils import get_dataset_builder
import datasets

# Sets up Jinja environment
env = promptsource.templates.env

# Loads templates and iterates over each data (sub)set
template_collection = promptsource.templates.TemplateCollection()
def up(st):
    s = ""
    for t in st.split():
        s += t[0].upper() + t[1:] + " "
    return s

types = {}
task_info = {}
for _, p in out.iterrows():
    HF_name = p["HF_name"]
    subset = p["subset"]
    temp = template_collection.get_dataset(HF_name, subset)
    if len(list(temp.templates.keys())) == 0: continue
    for k in temp.templates.keys():
        temp2 = temp.templates[k]
        q, r = temp2.jinja.split("|||")

        cat, task = p["task_by_convention"], HF_name + " " + subset
        cat = cat.strip()
        task = task.strip()

        types.setdefault(cat, {})
        types[cat].setdefault(task, [])

        
        types[cat][task].append({"q": q.strip(), "r": r.strip(),
                                 "uuid" : temp2.id,
                                 "original" : temp2.metadata.original_task,
                                 "c": temp2.get_answer_choices_expr()})
        task_info[task] = {"eval" : bool(p["do_eval"])}
citations = open("/tmp/allpapers.bib", "w")
for tk in types:
    print(r"\subsection{%s}"%up(tk.replace("_", " ")))


    for dataset in types[tk]:

        p = dataset.split()
        dataset_data = datasets.load_dataset(p[0], p[1] if len(p) == 2 else None)
        print(r"\subsubsection{%s}"%dataset.replace("_", "\_"))
        tr = list(dataset_data.keys())
        
        cit = dataset_data[tr[0]].info.citation
        if cit and "{" in cit:
            print(cit, file=citations)
            x = cit.split("{")[1].split(",")[0]
            print(r"\noindent Dataset from \citet{%s}."%x)
            print(r"Used in %s."%("evaluation" if task_info[dataset]["eval"] else "training"))
        
        dic = dataset_data[tr[0]][0]
        print(r"\paragraph{Data Example}\mbox{}\\")
        print()
        print(r"\begin{table}[h]")        
        print(r"\small")
        print(r"\begin{tabular}{ll}")
        print(r"\toprule ")
        print(r"Key & Value\\")
        print(r"\midrule ")
        
        for k in dic:
            d = str(dic[k])
            if len(d) > 50:
                print("\t", k.replace("_", "\_"), "&", r"\verb+", d[:50]+"...", r"+", r"\\")
            else:
                print("\t", k.replace("_", "\_"), "&", r"\verb+", d, r"+", r"\\")
        print(r"\bottomrule")
        print(r"\end{tabular}")
        print(r"\end{table}")

        print(r"\paragraph{Prompts}\mbox{}\\")
        print()
        
        for t in types[tk][dataset]:
            if t["uuid"] in cite_dict:
                print(r"\noindent{\small Prompt from \cite{%s}}"%(cite_dict[t["uuid"]]))
            if not t["original"]:
                print(r"\noindent{\small Prompt not from the original task.}")
            if t["c"] is not None:
                print(r"\begin{minted}[breaklines, tabsize=2,breaksymbolleft=, fontsize=\small, bgcolor=bgb]{django}")
                print(t["c"])
                print(r"\end{minted}")
                print(r"\vspace*{-0.3cm}")
                print()
            print(r"\begin{minted}[breaklines, tabsize=2,breaksymbolleft=, fontsize=\small]{django}")
            print(t["q"])
            print(r"\end{minted}")
            print(r"\vspace*{-0.2cm}")
            print()
            print(r"\begin{minted}[breaklines, tabsize=2,breaksymbolleft=, fontsize=\small,bgcolor=bg]{django}")
            print(t["r"])
            print(r"\end{minted}")
            print(r"\textcolor[RGB]{220,220,220}{\rule{\linewidth}{0.2pt}}")




#    print(k.replace("_", " "), "&", 
#          t["q"].replace("\n", " ").replace("_", "\_").replace("answer\_choices", "choices").replace("| int()", ""), "&", 
#          t["r"].replace("\n", " ").replace("_", "\_").replace("answer\_choices", "choices").replace("| int()", ""), "\\\\")


==> scripts/parse_bibtex.py <==
import bibtexparser
parser = bibtexparser.bparser.BibTexParser(common_strings=True)
with open('../prompts.bib') as bibtex_file:
    bib_database = parser.parse_file(bibtex_file)

seen = {}
entries = []
new_database = bibtexparser.bparser.BibDatabase()
for entry in bib_database.entries:
    # print(r"\nocite{%s}"% entry["ID"])
    if entry["ID"] not in seen:
        seen[entry["ID"]] = entry
        new_database.entries.append(entry)
print(bibtexparser.dumps(new_database))


==> scripts/process.py <==
# # GPT-3 Graph regen

import matplotlib.cm
import pandas as pd
from astropy.table import Table
import altair as alt
import matplotlib as mpl
import numpy as np

# No Prompt Engineering is put in Mean
# 'Max', 'Median', 'Mean', 'Std Dev'
FLAN_dict = {
'super_glue_wsc.fixed': [np.nan, np.nan, np.nan, np.nan],
'winograd_wsc_wsc273': [np.nan, np.nan, 80.8, 3.7],
'winogrande_winogrande_xl': [71.2, np.nan, 67.3, 2.5],
'winogrande_winogrande_debiased': [np.nan, np.nan, np.nan, np.nan],
'glue_cola': [np.nan, np.nan, np.nan, np.nan],
'super_glue_cb': [83.9, np.nan, 64.1, 17.7],
'super_glue_rte': [84.1, np.nan, 78.3, 7.9],
'anli_r1': [46.4, np.nan, 47.7, 1.4],
'anli_r2': [44.4, np.nan, 43.9, 1.3],
'anli_r3': [48.5, np.nan, 47.0, 1.4],
'hans': [np.nan, np.nan, np.nan, np.nan],
'glue_mrpc': [np.nan, np.nan, np.nan, np.nan],
'glue_qqp': [np.nan, np.nan, np.nan, np.nan],
'kilt_tasks_nq': [20.7, np.nan, 18.6, 2.7],
'trivia_qa_rc': [56.7, np.nan, 55.0, 2.3],
'web_questions': [np.nan, np.nan, np.nan, np.nan],
'coqa': [np.nan, np.nan, np.nan, np.nan],
'squad_v2': [np.nan, np.nan, np.nan, np.nan],
'qa_srl': [np.nan, np.nan, np.nan, np.nan],
'quac': [np.nan, np.nan, np.nan, np.nan],
'drop': [np.nan, np.nan, np.nan, np.nan],
'ai2_arc_ARC_Challenge': [63.1, np.nan, 61.7, 1.4],
'ai2_arc_ARC_Easy': [79.6, np.nan, 79.5, 0.8],
'openbookqa_main': [np.nan, np.nan, np.nan, np.nan],
'race_high': [np.nan, np.nan, np.nan, np.nan],
'race_middle': [np.nan, np.nan, np.nan, np.nan],
'social_i_qa': [np.nan, np.nan, np.nan, np.nan],
'super_glue_copa': [91.0, np.nan, 90.6, 2.0],
'super_glue_boolq': [82.9, np.nan, 80.2, 3.1],
'super_glue_multirc': [82.9, np.nan, 80.2, 3.1],
'super_glue_record': [72.5, np.nan, 67.8, 3.0],
'circa': [np.nan, np.nan, np.nan, np.nan],
'mc_taco': [np.nan, np.nan, np.nan, np.nan],
'piqa': [80.5, np.nan, 80.9, 0.8],
'lambada': [np.nan, np.nan, np.nan, np.nan],
'story_cloze_2016': [93.4, np.nan, 92.2, 4.5],
'hellaswag': [56.7, np.nan, 56.4, 0.5],
'xsum': [np.nan, np.nan, np.nan, np.nan],
'super_glue_wic': [np.nan, np.nan, np.nan, np.nan],
}


gpt_tab = Table.read('main_table.tex').to_pandas()


order = {
    # "Small" : 0,
    # "Med" : 1,
    # "Large" : 2,
    # "XL" : 3,
    # "2.7B" : 4,
    "6.7B" : 5,
    "13B" : 6,
    "175B" : 7,
    "": 8,
    # "FLAN": 9,
    "T5+LM" : 10,
    "T0" : 11
}
norm = mpl.colors.Normalize(vmin=-7, vmax=10)
cmap = mpl.cm.ScalarMappable(norm=norm, cmap=mpl.cm.Blues)
cmap.set_array([])

corder = {
    # "Small" : mpl.colors.to_hex(cmap.to_rgba(0)),
    # "Med" : mpl.colors.to_hex(cmap.to_rgba(1)),
    # "Large" : mpl.colors.to_hex(cmap.to_rgba(2)),
    # "XL" : mpl.colors.to_hex(cmap.to_rgba(3)),
    # "2.7B" : mpl.colors.to_hex(cmap.to_rgba(0)),
    "6.7B" : mpl.colors.to_hex(cmap.to_rgba(3)),
    "13B" : mpl.colors.to_hex(cmap.to_rgba(6)),
    "175B" : mpl.colors.to_hex(cmap.to_rgba(9)),
    "" : "white",
    # "FLAN" : "red",
    "T5+LM" : "limegreen",
    "T0" : "green"
    }

domain = list(corder.keys())
range_ = list(corder.values())

                
# Add the tasks by convention
all_tasks = pd.read_csv("D4.csv").fillna("")
tasks = {}


for _, r in all_tasks.iterrows():
    tasks[(r["HF_name"], r["subset"].replace("-", "_"))] = r["task_by_convention" ]

results1 = pd.read_csv("d4_t5lm.csv")
results1

results2 = pd.read_csv("d4_all2.csv")
results2

prefixes = ["openbookqa", "race", "super_glue", "glue", "kilt_tasks", "winograd_wsc", "winograd", "winogrande", "ai2_arc", "trivia_qa"]
special = ["social_i_qa", "cos_e", "cosmos_qa",
           "rotten_tomatoes",
           "wiki_qa",
           "story_cloze", "mc_taco", "squad_v2", "web_questions", "qa_srl", "high", "middle", "ARC_Challenge", "ARC_Easy",
           "winogrande_xl",
           "winogrande_debiased",
           "trivia_qa_rc"]

suffixes = ["r1", "r2", "r3"]

def results_to_rows(results):

    rows = []
    for c in results.columns[2:]:
        row = {"group" : None,
               "minorgroup" : None,
               "score_eval" : False,
               "val" : list(results[[c]].iterrows())[0][1][0]}
        name, eval_ = c.split("/")
        row["eval"] = eval_
        if "score_eval" in name:
            row["score_eval"] = True
            name = name[:-len("_score_eval")]
        for pre in prefixes:
            if name.startswith(pre):
                name = name[len(pre) + 1 :]
                row["group"] = pre
        for suf in suffixes:
            if name.endswith(suf):
                name = name[:-len(suf)]
                row["minorgroup"] = suf
        found = False
        for spec in special:
            if name.startswith(spec):
                row["name"] = spec
                found = True
        if not found:
            row["name"] = name.split("_")[0]
        row["other"] = name[len(row["name"]) + 1 :]

        if row["group"]:
            try:
                row["task_by_convention"] = tasks[(row["group"], row["name"])]
            except:
                row["task_by_convention"] = "not found"

        else:
            try:
                row["task_by_convention"] = tasks[(row["name"], "")]
            except:
                row["task_by_convention"] = "not found"
        if row["name"] == "story_cloze":
            row["task_by_convention"] = "story_completion"

        rows.append(row)




    out = pd.DataFrame(rows)
    out

    score_eval = out[out["score_eval"] == True]["name"].unique()
    score_evals = set(score_eval.tolist())

    out = out[out["score_eval"] | ~(out["name"].isin(score_evals))] 

    return out

out1 = results_to_rows(results1)
out2 = results_to_rows(results2)
   

# Add GPT-3
df = []
orders = []
names = []


x = []
for _, r in out1.iterrows():
    x.append((r["name"], r["eval"]))
x = set(x)
x


conventions = {}

def up(s):
    return " ".join([v[0].upper() + v[1: ]for v in s.split()])

mapping = {
    "openbookqa_mai-acc" : "OpenBookQA-acc",
    "rc-acc" : "TriviaQA-acc",
    "story_cloze-acc" : "StoryCloze-acc",
    "wsc273-acc" : "Winograd-acc",
    "winogrande_xl-acc" : "Winogrande-acc",
    "wic-acc" : "WiC-acc",
    "quac-f1": "Quac-f1",
    "coqa-acc" : "CoQA-acc",
    "ARC_Challenge-acc" : "ARC (Challenge)-acc",
    "ARC_Easy-acc" : "ARC (Easy)-acc",
    "super_glue_bool-acc" : "BoolQ-acc",
    "race_high-acc" : "RACE-h-acc",
    "race_middle-acc" : "RACE-m-acc",
    "nq-acc" : "NQs-acc",
    "squad_v2-em": "SQuADv2-em",
    "squad_v2-f1": "SQuADv2-f1",
    "super_glue_wsc.fixed-acc" : "WSC-acc"
    }

for i, v in gpt_tab.iterrows():    
    for j, c in enumerate(gpt_tab.columns):
        if c.startswith("zeroshot"):
            names.append(v[0] + "-" + v[1])


for data, model in [(out1, "T5+LM"), (out2, "T0")]:
    for _, r in data.iterrows():
        name = r["name"] + "-" + r["eval"].replace("accuracy", "acc")
        if r["minorgroup"]:
            name = r["name"] + " " + r["minorgroup"] + "-" + r["eval"].replace("accuracy", "acc")

        name = name.replace(".fixed", "")
        original = name
        found = False
        if name in mapping:
            name = mapping[name]
            conventions[name] = r["task_by_convention"]
            found = True

        if not found: 
            for o in names:
                if name == o.lower():
                    name = o
                    found = True
                    conventions[o] = r["task_by_convention"]
                    break
                name2 = name.split("_")[-1]
                if name2 == o.lower():
                    name = o
                    found = True
                    conventions[o] = r["task_by_convention"]
                    break

        if found:
            df.append({"name": name, "metric": r["eval"], "split" : "dev",
                       "val" : r["val"] if r["eval"] != "f1" else r["val"] * 100.0, "exp" : model,
                       "sizeorder" : order[model],
                       "paper" : "T0",
                       "convention" : r["task_by_convention"],
                       "prompt" : r["other"]
            })

            df.append({"name": name, "metric": "", "split" : "dev",
                       "val" : 0.0, "exp" : "",
                       "sizeorder" : order[""],
                       "paper" : "T0", "convention" : r["task_by_convention"],
                       "prompt" : ""
            })

conventions

for i, v in gpt_tab.iterrows():    
    for j, c in enumerate(gpt_tab.columns):
        if c.startswith("zeroshot"):
            if c.split("_")[1] in ["Small", "Med", "Large", "XL", "2.7B"]:
                continue

            df.append({"name": v[0] + "-" + v[1], "metric": v[1], "split" : v[2],
                       "val" : v[j], "exp" : c.split("_")[1],
                       "sizeorder" : order[c.split("_")[1]],
                       "paper" : "GPT3",
                       "convention" : conventions.get(v[0] + "-" + v[1], "")
            })

            # df.append({"name": v[0] + "-" + v[1], "metric": v[1], "split" : v[2],
            #            "val" : v[j]-3, "exp" : c.split("_")[1],
            #            "sizeorder" : order[c.split("_")[1]],
            #            "paper" : "GPT3",
            #            "convention" : conventions.get(v[0] + "-" + v[1], "")
            # })
            # df.append({"name": v[0] + "-" + v[1], "metric": v[1], "split" : v[2],
            #            "val" : v[j]+3, "exp" : c.split("_")[1],
            #            "sizeorder" : order[c.split("_")[1]],
            #            "paper" : "GPT3",
            #            "convention" : conventions.get(v[0] + "-" + v[1], "")
            # })

            names.append(v[0] + "-" + v[1])
            if not orders or v[0] != orders[-1]:
                orders.append(v[0])

df = pd.DataFrame(df)
df

df["task name"] = df["name"].map(lambda x: x.split("-")[0])
df

final = df[(df["task name"] == "WiC")]
final

z = final["val"].mean()
z

charts = []
for i, convention in enumerate(["QA_multiple_choice",  "QA_extractive", "QA_closed_book", "NLI", "coreference", "story_completion", "word_sense_disambiguation"]):
    data = df[df["convention"] == convention]
    chart = (alt.Chart(data)
    .mark_bar()
    # .mark_boxplot(size=7, opacity=0.9, color="black", median=True, outliers=False)
    .encode(
        x = alt.X("exp", sort=alt.EncodingSortField(field='sizeorder'), title="", axis=alt.Axis(ticks=False, labels=False)),
        y = alt.Y("mean(val):Q", scale=alt.Scale()),
        fill = alt.Color("exp:N", sort=alt.EncodingSortField(field='sortorder'), scale=alt.Scale(domain=domain, range=range_), title="", legend=None if i != 3 else alt.Legend())
    ))
    err_chart = alt.Chart().mark_errorbar(extent='ci', color="black").encode(
        x = alt.X("exp", sort=alt.EncodingSortField(field='sizeorder'), axis=alt.Axis(ticks=False, labels=False, domain=False)), 
        y = alt.Y("val:Q", title="", scale=alt.Scale(), axis=alt.Axis(ticks=False, domain=False, labelFontSize=10,labelBound=True)
    ))

    chart = alt.layer(chart, err_chart, data=data)
    chart = chart.properties(height=110, width=65).facet(facet=alt.Facet("task name", header=alt.Header(labelFontSize=15), sort=orders, title=""), columns=8).configure_axis(
        grid=False
    ).configure_view(
        strokeOpacity=0
    ).resolve_scale(y="independent").properties(
        title=up(convention.replace("_", " ") if convention != "NLI" else "Natural Language Inference")).configure_title(
    fontSize=18,
    font='arial',
    anchor='middle',
    color='black'
).configure_legend(
        strokeColor='gray',
        # fillColor='#EEEEEE',
        padding=10,
        cornerRadius=10,
        orient='none',
        direction='horizontal',
        legendX= 100,
        legendY= 120,
    )
    charts.append(chart)


# charts[0]

# charts[1]

# charts[2]


charts[3]

charts[4]

charts[5]

charts[6]

for i in range(len(charts)):
    charts[i].save('chart%d.svg'%i, )

# chart = chart.properties(height=100, width=100)

# .facet(
#     facet= alt.Facet("name", columns=5, sort=orders)
#     ).configure_axis(
#     grid=False
# ).configure_view(
#     strokeOpacity=0
# ).properties(height=100, width=100)





